Perfect snake-in-the-box codes for rank modulation

For odd n, the alternating group on n elements is generated by the permutations that jump an element from any odd position to position 1. We prove Hamiltonicity of the associated directed Cayley graph for all odd n not equal to 5. (A result of Rankin implies that the graph is not Hamiltonian for n=5.) This solves a problem arising in rank modulation schemes for flash memory. Our result disproves a conjecture of Horovitz and Etzion, and proves another conjecture of Yehezkeally and Schwartz.

==> hypergraph-eps.py <==
filename='C:/ps/hypergraph.eps'

from math import *

head="""%!PS-Adobe-2.0 EPSF-2.0\n%%BoundingBox: 1 4 446 124
%%Pages:  1
%%Page:  1 1

20 dup scale
-.9 -1.8 translate
.02 setlinewidth
/Helvetica .3 selectfont
1 setlinejoin

/cshow {3 1 roll moveto dup stringwidth pop 2 div neg -.1 rmoveto show} bind def
/tri {newpath moveto lineto lineto closepath gsave setrgbcolor fill grestore stroke} bind def

"""

def shift(x,g,d):
    v=tuple(g[i]-x[i] for i in (0,1))
    vv=sum(z**2 for z in v)**.5
    return tuple(x[i]+d*v[i]/vv for i in (0,1))
    
p={}
f=open(filename,'w')
f.write(head)


def col(t):
    return [(.9,0,.2),(1,.6,0),(.8,.8,0),(.1,.9,0),(0,.7,1),(.7,0,.9),(1,1,1)][t]
    #return [(1,0,0),(1,.6,0),(1,1,0),(.2,.8,0),(0,.8,1),(.1,.3,1),(.7,0,1)][t]
    #return tuple(.5*cos((t-s/3)*2*pi)+.5 for s in (0,1,2))
    
def put(ab,xy,f=f):
    p[ab]=(xy)
    f.write('%.4f %.4f (%s%s) cshow\n'%(xy+tuple(map(str,ab))))
def tri(a,b,c):
    x,y,z=p[a,b],p[b,c],p[c,a]
    g=tuple((x[i]+y[i]+z[i])/3. for i in (0,1))
    f.write('%.2f %.2f %.2f %.4f %.4f %.4f %.4f %.4f %.4f tri\n'%(col((max(a,b,c)-3))+shift(x,g,.2)+shift(y,g,.2)+shift(z,g,.2)))
    
n=9

put((1,2),(4,5))
for i in range(2,n):
    put((i,i+1),(3+2.5*i,5))
for i in range(2,n-1):
    put((i+2,i),(4.25+2.5*i,4))
for i in range(3,n+1):
    t=-pi/4-(i-3)/(n-3.)*3*pi/2
    put((i,1),(4+2*cos(t),5+2*sin(t)))
for i in range(4,n+1):
    t=-pi/4-(i-4+.5)/(n-3.)*3*pi/2
    put((2,i),(4+2*cos(t),5+2*sin(t)))
for i in range(4,n+1):
    t=-pi/4-(i-4-.2)/(n-3.)*3*pi/2
    put((1,i),(4+2.9*cos(t),5+2.9*sin(t)))
for i in range(4,n+1):
    t=-pi/4-(i-4+.2)/(n-3.)*3*pi/2
    put((i,i-1),(4+2.9*cos(t),5+2.9*sin(t)))

for i in range(2,n-1):
    for j in range(i+3,n+1):
        t=(j-i-2.5)/(n-3.)*pi
        put((j,i),(3+2.5*i+1.65*cos(t),5+1.65*sin(t)))
        t=(j-i-2)/(n-3.)*pi
        put((i+1,j),(3+2.5*i+1.65*cos(t),5+1.65*sin(t)))

for c in range(4,n+1):
    for a in range(1,c):
        b=(a)%(c-1)+1
        tri(a,b,c)

put((2,1),(7.5,2.3))
put((3,2),(8.5,2.3))
put((1,3),(8.0,3.15))

tri(1,2,3)
tri(3,2,1)

f.write('grestore showpage\n')
f.close()

